Increased Sensitivity of Higher-Order Laser Beams to Mode Mismatches

This manuscript derives explicit factors linking mode-mismatch-induced power losses, in Hermite-Gauss optical modes to the losses of the fundamental spatial mode. Higher order modes are found to be more sensitive to beam parameter mismatches. This is particularly relevant for gravitational-wave detectors, where lasers employing higher-order optical modes have been proposed to mitigate thermal noise and quantum-enhanced detectors are very susceptible to losses. This work should inform mode matching and squeezing requirements for \textit{Advanced+} and \textit{Third Generation} detectors.

==> anc/supplementary2.py <==
# -*- coding: utf-8 -*-
"""Increased Sensitivity to Beam Parameter Mismatches Calculator

This python module is provided as part of the manuscript
"Increased Sensitivity of Higher-Order Laser Beams to
Mode Mismatches" by Aaron Jones and Andreas Freise
and provides two primary functions:
  - ``waist_size_mismatch`` which can be used to
  compute the series expansion of the Bayer-Helms 
  integral in the case of a waist size mismatch between
  a higher order beam and the equivalent resonator eigenmode
  (paper equation 2).
  - ``waist_position_mismatch`` which is the equivalent 
  function for a waist position mismatch (supplemental equation S4.)

When run as a python script, it will reproduce the results
presented in the paper.

This script was tested with Python 3.8.3 and Sympy 1.6.1


Example 1 - Reproduce paper results:

        $ python supplementary2.py

Example 2 - Compute series expansion for waist mismatched
            HG11,11 beam to order 5:

        >>> import sympy 
        >>> from supplementary2 import waist_position_mismatch
        >>> f = sympy.symbols('f',real=True)
        >>> expr = waist_position_mismatch(11,verbose=True,f=f,series=7)
        >>> series = expr.series(x=f,x0=0,n=5)

"""
from warnings import warn

import sympy as sy
from sympy import oo, sympify, I
from sympy.functions.special.polynomials import hermite

try:
    from IPython.display import display
except ImportError:
    print('IPython not available, falling back to pprint.')
    from pprint import pprint
    display = pprint

def get_prefactor(n,w): 
    """ Function to get prefactor for u_n """
    return sy.sqrt(sy.sqrt(2/sy.pi)/((2**n)*w*sy.factorial(n)))

def get_integrand(n,w,x,k=0,Rc=oo): 
    """ Function to get integrand for u_n """
    return hermite(n,sy.sqrt(2)*x/w)*sy.exp(-I*k*x*x/(2*Rc) -(x**2)/(w**2))

def Rc(f,zR):
    """ Radius of curvature in terms of f"""
    return zR*(f+1/f)

def w(f,zR,k):
    """ Beam size in terms of f """
    return sy.sqrt((1+f**2)*2*zR/k)

def filter_order(expr):
    """ Remove SymPy's order term """
    if isinstance(expr,sy.Add):
        terms = []
        for arg in expr.args:
            if isinstance(arg,sy.O):
                pass # Ignore order terms
            else:
                terms.append(arg)
        return sy.Add(*terms)
    else:
        warn('Order not filtered')
        return expr

def waist_size_mismatch(n,same_waist=False,no_prefactor=False): 
    """ Determine analytic form of k_{n,n} for waist size mismatch w

    Compute paper equation 2, for waist size mismatch.

    Parameters
    ----------
    n : int
        The spatial order
    same_waist : bool
        Set both functions to have the same waist size
        Useful for verifying that the integration is ok.
    no_prefactor: bool
        Don't include the prefactor

    Returns
    -------
    sympy.core.expr.Expr
        Resulting expression in symbolic form

    """
    w = sy.symbols('w',real=True, positive=True)
    x = sy.symbols('x',real=True)
    if same_waist:
        w2 = w
    else:
        w2 = sy.sympify(1)
    
    pres = (get_prefactor(n,w)*get_prefactor(n,w2))
    intergral = sy.integrate(get_integrand(n,w,x)*get_integrand(n,w2,x),(x,-oo,oo))
    
    if no_prefactor:
        return intergral

    return (pres*intergral), w

def waist_position_mismatch(n, verbose=False, f=0,series=None):
    """ Determine analytic form of k_{n,n} for waist position mismatch f

    Compute supplemental equation S4.

    Parameters
    ----------
    n : int
        The spatial order
    verbose : bool
        Enable extra debugging information
    f : sympy.core.expr.Expr
        Fractional waist position mismatch
    series : None or int
        Order to compute the series to prior to integrating
        Choose None to disable

    Returns
    -------
    sympy.core.expr.Expr
        Resulting expression in symbolic form
    """

    # Define symbols
    f = sy.sympify(f)
    n = sy.sympify(n)
    Zero = sy.sympify(0)
    k, zR = sy.symbols('k z_R',real=True,positive=True)
    x = sy.symbols('x',real=True)
    
    # Compute integrand 
    integrand = sy.simplify(
        sy.conjugate(get_integrand(n,w(Zero,zR,k),x,k,Rc(Zero,zR)))*(
            get_integrand(n,w(f,zR,k),x,k,Rc(f,zR))))
    
    # Take series 
    if series is not None: 
        integrand_p = integrand.series(x=f,x0=0,dir='+',n=series)
        integrand_n = integrand.series(x=f,x0=0,dir='-',n=series)
        diff = sy.simplify(integrand_p - integrand_n)
        if verbose: print('p/n series diff')
        if verbose: display(diff)

        # Check if positive/negative difference is
        # above the order to which have evaluated 
        # the series 
        if isinstance(diff,sy.O):
            if verbose: print(type(diff.args[0]))
            if isinstance(diff.args[0],sy.Pow):
                assert diff.args[0].args[1] >= series
            else:
                assert 1 >= series
        else:
            assert diff == sy.sympify(0)
        
        # Remove order term as we dont need it
        integrand = filter_order(integrand_p)

    if verbose: 
        print('int simple')
        display(integrand)

    # Get prefactor
    prefac = get_prefactor(n,w(Zero,zR,k))*sy.conjugate(get_prefactor(n,w(f,zR,k)))
    
    # Compute integral
    integral = sy.integrate(integrand,(x,-oo,oo))
    
    if verbose:
        print('int')
        display(integral)
    
    simple = sy.simplify(prefac*integral)
    if verbose:
        print('simplified')
        display(simple)
    return simple


def main():
    """ Compute all the expressions reported in the paper """
    print('Producing data used in the paper.')
    print('Importing additional dependency `tqdm`.')
    from tqdm import tqdm

    print('Checking waist size mismatch')
    print('Asserting that integral is unity for w=0 and n<=10.')
    for n in tqdm(range(11), desc='n: '):
        #display(sy.simplify(waist_size_mismatch(n, same_waist=True)))
        assert sy.simplify(waist_size_mismatch(n, same_waist=True)[0]) == 1

    print('Writing results, waist size mismatch...')
    for n in tqdm(range(11), desc='n: '):
        x, w = waist_size_mismatch(n)
        print('Series Expansion, n={}'.format(n))
        display(x.series(x=w,x0=1))

    print('Checking waist position mismatch code integrates to one...')
    print('... with no series expansion')
    for n in tqdm(range(10)):
        assert waist_position_mismatch(n,series=None) == 1
    print('... with series expansion')
    for n in tqdm(range(10)):
        assert waist_position_mismatch(n,series=4) == 1
    print('Ok.')

    print('Writing results, waist position mismatch...')
    for n in tqdm(range(11)):
        print(f'n={n}:')
        f = sy.symbols('f',real=True)
        expr = waist_position_mismatch(n,verbose=False,f=f,series=7)
        series = expr.series(x=f,x0=0,n=5)
        display(series)

if __name__=='__main__':
    main()

